Spherical sets avoiding a prescribed set of angles

Let $X$ be any subset of the interval $[-1,1]$. A subset $I$ of the unit sphere in $R^n$ will be called \emph{$X$-avoiding} if $<u,v >\notin X$ for any $u,v \in I$. The problem of determining the maximum surface measure of a $\{ 0 \}$-avoiding set was first stated in a 1974 note by Witsenhausen; there the upper bound of $1/n$ times the surface measure of the sphere is derived from a simple averaging argument. A consequence of the Frankl-Wilson theorem is that this fraction decreases exponentially, but until now the $1/3$ upper bound for the case $n=3$ has not moved. We improve this bound to $0.313$ using an approach inspired by Delsarte's linear programming bounds for codes, combined with some combinatorial reasoning. In the second part of the paper, we use harmonic analysis to show that for $n\geq 3$ there always exists an $X$-avoiding set of maximum measure. We also show with an example that a maximiser need not exist when $n=2$.

==> anc/Independent_Verification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     70414,       2251]
NotebookOptionsPosition[     68129,       2165]
NotebookOutlinePosition[     68514,       2182]
CellTagsIndexPosition[     68471,       2179]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "indepedent", " ", "verification", " ", "of", " ", "the", " ", "dual", " ", 
   "solution"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6235631912647963`*^9, 3.6235632023617363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "128614", ",", "404413", ",", "36149", ",", "103647", ",", "327177"}], 
    "}"}], "/", 
   RowBox[{"10", "^", "6"}]}]}]], "Input",
 CellChangeTimes->{{3.623563095313589*^9, 3.623563108997634*^9}, {
  3.623563150123081*^9, 3.623563154189509*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["64307", "500000"], ",", 
   FractionBox["404413", "1000000"], ",", 
   FractionBox["36149", "1000000"], ",", 
   FractionBox["103647", "1000000"], ",", 
   FractionBox["327177", "1000000"]}], "}"}]], "Output",
 CellChangeTimes->{3.623563155019652*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", ".", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.623563165721795*^9, 3.6235631783666143`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.623563179106922*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"1", "/", "3"}], ",", 
     RowBox[{"2", "/", "5"}], ",", 
     RowBox[{"2", "/", "5"}]}], "}"}]}], "-", 
  RowBox[{"313", "/", "1000"}]}]], "Input",
 CellChangeTimes->{{3.623563185053125*^9, 3.62356323245688*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["101", "15000000"]}]], "Output",
 CellChangeTimes->{3.623563238719994*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "Pi", "*", 
        RowBox[{"p", "/", "q"}]}], "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "*", "Pi", "*", 
         RowBox[{"p", "/", "q"}]}], "]"}]}], ")"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.623565077259819*^9, 3.623565125075025*^9}, {
  3.623565196907913*^9, 3.623565203810096*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", "[", 
  RowBox[{"1", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.6235651289632273`*^9, 3.623565130242885*^9}}],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["3"]]], "Output",
 CellChangeTimes->{3.6235651305351543`*^9, 3.623565204988472*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", "[", 
  RowBox[{"2", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.623565132388423*^9, 3.623565147709643*^9}, {
  3.623565208407082*^9, 3.6235652101823483`*^9}}],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox["5", 
   RowBox[{"1", "/", "4"}]]]], "Output",
 CellChangeTimes->{{3.623565137811414*^9, 3.623565148009708*^9}, 
   3.6235652105857763`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], ",", 
    RowBox[{"ArcCos", "[", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
    RowBox[{"ArcCos", "[", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "5"}], "]"}], "]"}], ",", 
    RowBox[{"ArcCos", "[", 
     RowBox[{"-", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.623565162805079*^9, 3.6235652559003897`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["\[Pi]", "2"], ",", 
   RowBox[{"ArcCos", "[", 
    FractionBox["1", 
     SqrtBox["3"]], "]"}], ",", 
   RowBox[{"ArcCos", "[", 
    FractionBox["1", 
     SuperscriptBox["5", 
      RowBox[{"1", "/", "4"}]]], "]"}], ",", 
   RowBox[{"ArcCos", "[", 
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox["5", 
       RowBox[{"1", "/", "4"}]]]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.623565239238988*^9, 3.623565256665247*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sin", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.623565264564756*^9, 3.6235652670570507`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SqrtBox[
    FractionBox["2", "3"]], ",", 
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox["1", 
      SqrtBox["5"]]}]], ",", 
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox["1", 
      SqrtBox["5"]]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.623565267426898*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox["1", 
      SqrtBox["5"]]}]], "-", 
   RowBox[{"2", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"5", "+", 
      RowBox[{"Sqrt", "[", "5", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6235653020903597`*^9, 3.6235653288056393`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.623565320465333*^9, 3.623565329067431*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhs", "[", "theta_", "]"}], ":=", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", 
       RowBox[{"3", "/", "2"}]}], ")"}], "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Sin", "[", "theta", "]"}], "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sin", "[", "theta", "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.623565415664153*^9, 3.623565468289667*^9}, {
  3.6235655083481007`*^9, 3.623565534546604*^9}, {3.623565568314043*^9, 
  3.6235655798382387`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"lhs", "[", "A", "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"lhs", "[", "A", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62356554814561*^9, 3.623565557963951*^9}, {
  3.623565618844709*^9, 3.623565671187901*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7"}], "+", 
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["5"]]}], ")"}], 
    RowBox[{"3", "/", "4"}]]], "-", 
  RowBox[{"4", " ", "i"}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "+", "i"}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["5"]]}], ")"}], 
    RowBox[{"1", "/", "4"}]]]}]], "Output",
 CellChangeTimes->{{3.6235656644853897`*^9, 3.623565671570697*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"D", "[", 
   RowBox[{"v1", ",", "i"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6235656829271*^9, 3.623565692186775*^9}}],

Cell[BoxData["0.6389602695913048`"], "Output",
 CellChangeTimes->{{3.6235656888053713`*^9, 3.623565693069044*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v1", "/.", 
  RowBox[{"i", "\[Rule]", "0"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7"}], "+", 
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["5"]]}], ")"}], 
    RowBox[{"3", "/", "4"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["5"]]}], ")"}], 
    RowBox[{"1", "/", "4"}]]]}]], "Output",
 CellChangeTimes->{3.623565804026311*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"v1", "/.", 
   RowBox[{"i", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.623565696710434*^9, 3.623565729711081*^9}, {
  3.623565761996183*^9, 3.6235657940381813`*^9}}],

Cell[BoxData["1.5182873435669926`"], "Output",
 CellChangeTimes->{{3.623565711261413*^9, 3.6235657304694653`*^9}, {
  3.623565764267105*^9, 3.6235657947332687`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"lhs", "[", "A", "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"lhs", "[", "A", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6235657349636183`*^9, 3.623565740366682*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["3", "2"], ")"}], 
    RowBox[{"3", "/", "4"}]]}], "+", 
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["5"]]}], ")"}], 
    RowBox[{"3", "/", "4"}]]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "+", "i"}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["5"]]}], ")"}], 
    RowBox[{"1", "/", "4"}]]], "-", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"3", "/", "4"}]], " ", 
   SuperscriptBox["3", 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "i"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.623565741038937*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"D", "[", 
   RowBox[{"v2", ",", "i"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6235657530677433`*^9, 3.623565753158291*^9}}],

Cell[BoxData["0.21223259079001888`"], "Output",
 CellChangeTimes->{3.623565753639935*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"v2", "/.", 
   RowBox[{"i", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.623565786070444*^9, 3.62356579015007*^9}, {
  3.623565820911662*^9, 3.623565821201778*^9}}],

Cell[BoxData["0.522792819950296`"], "Output",
 CellChangeTimes->{3.623565790449974*^9, 3.6235658217354193`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"szego", "[", "theta_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", "2", "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"i", "+", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Pi", "*", 
         RowBox[{"Sin", "[", "theta", "]"}]}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"i", "+", 
         RowBox[{"3", "/", "2"}]}], "]"}]}], ")"}]}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"i", "+", "1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "*", "8", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "theta", "]"}], "^", "3"}], ")"}]}], "]"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"i", "+", 
        RowBox[{"5", "/", "2"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.623565914787339*^9, 3.623565998529149*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
         RowBox[{
          RowBox[{"szego", "[", "A", "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "40"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.623566023657714*^9, 3.6235660868856153`*^9}, {
  3.623566118992113*^9, 3.623566172916267*^9}, {3.623566422368717*^9, 
  3.623566481324854*^9}, {3.623566524953377*^9, 3.6235665381162243`*^9}, {
  3.623566639981456*^9, 3.6235666521868258`*^9}, {3.623566741040256*^9, 
  3.623566742742176*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"6000000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5661782", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"433788", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "4"}]]}], "+", 
      RowBox[{"36149", " ", 
       SuperscriptBox["6", 
        RowBox[{"3", "/", "4"}]]}], "+", 
      RowBox[{"5169888", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], "+", 
      RowBox[{"430824", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]]}], "+", 
      RowBox[{"771684", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"15000000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8897086", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"722980", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "4"}]]}], "+", 
      RowBox[{"36149", " ", 
       SuperscriptBox["6", 
        RowBox[{"3", "/", "4"}]]}], "+", 
      RowBox[{"8616480", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], "+", 
      RowBox[{"430824", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]]}], "+", 
      RowBox[{"1929210", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"52500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24264780", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{"2024344", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "4"}]]}], "+", 
      RowBox[{"72298", " ", 
       SuperscriptBox["6", 
        RowBox[{"3", "/", "4"}]]}], "+", 
      RowBox[{"24126144", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"1", "/", "4"}]]}], "+", 
      RowBox[{"861648", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]]}], "+", 
      RowBox[{"6752235", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "157500000"], 
    RowBox[{"(", 
     RowBox[{"20256705", "+", 
      RowBox[{
       FractionBox["1", "\[Pi]"], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15367694", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{"1301364", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{"36149", " ", 
           SuperscriptBox["6", 
            RowBox[{"3", "/", "4"}]]}], "+", 
          RowBox[{"15509664", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SqrtBox["5"]}], ")"}], 
            RowBox[{"1", "/", "4"}]]}], "+", 
          RowBox[{"430824", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SqrtBox["5"]}], ")"}], 
            RowBox[{"3", "/", "4"}]]}]}], ")"}]}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1732500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18602998", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"1590556", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"18956256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"222823755", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4504500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21838302", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"1879748", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"22402848", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"579341763", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"22522500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"256", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25073606", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"2168940", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"25849440", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"2896708815", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"54697500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"512", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28308910", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"2458132", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"29296032", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"7034864265", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1039252500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8192", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"31544214", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"2747324", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"32742624", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"133662421035", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2424922500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16384", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"34779518", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3036516", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36189216", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"311878982415", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"11154643500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65536", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"38014822", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3325708", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"39635808", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"1434643319109", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"25351462500000", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"131072", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"41250126", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3614900", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"43082400", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"3260552997975", " ", "\[Pi]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1048576", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"44485430", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"3904092", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"46528992", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"29344976981775", " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"228163162500000", " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2097152", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"47720734", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"4193284", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"49975584", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"65461871728575", " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"508979362500000", " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8388608", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"50956038", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"4482476", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"53422176", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"289902574797975", " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2254051462500000", " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16777216", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54191342", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"4771668", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"56868768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"637785664555545", " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4958913217500000", " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"536870912", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"57426646", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"5060860", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"60315360", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"22322498259444075", " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"173561962612500000", " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1073741824", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60661950", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{"5350052", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox["6", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"63761952", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"430824", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ")"}]}], "+", 
      RowBox[{"48584260917613575", " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"377752506862500000", " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4294967296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"67208544", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"63897254", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5639244", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"210531797309658825", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1636927529737500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8589934592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"70655136", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"67132558", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5928436", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"454305457352421675", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3532317301012500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"68719476736", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"74101728", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"70367862", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"6217628", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3907026933230826405", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"30377928788707500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"137438953472", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"77548320", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"73603166", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"6506820", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8372200571208913725", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"65095561690087500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"549755813888", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"80994912", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"76838470", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"6796012", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"35772129713347176825", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"278135581766737500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1099511627776", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"84441504", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"80073774", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"7085204", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"76210189389304854975", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"592549717676962500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"17592186044416", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"87888096", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2450267", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"216894", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"1295573219618182534575", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"10073345200508362500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"35184372088832", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"91334688", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"86544382", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"7663588", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2746615225590546973299", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"21355491825077728500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"140737488355328", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"94781280", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"74", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1213239", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"107470", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"11620295185190775656265", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"90350157721482697500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"281474976710656", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"98227872", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"93014990", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"8241972", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"24531734279847193052115", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"190739221856463472500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2251799813685248", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"101674464", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96250294", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"8531164", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"206767474644426341439255", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1607659155647334982500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4503599627370496", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"105121056", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"99485598", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"8820356", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"434924688045172649234295", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3381627879120256342500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18014398509481984", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"108567648", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"51360451", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"4554774", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"1826683689789725126784039", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14202837092305076638500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36028797018963968", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"112014240", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"52978103", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"4699370", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3830143220526843007772985", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"29780142290317096177500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2305843009213693952", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"115460832", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54595755", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"4843966", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"256619595775298481520789995", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1995269533451245443892500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4611686018427387904", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"118907424", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56213407", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"4988562", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"536568245711987734088924535", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4171927206307149564502500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18446744073709551616", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"122354016", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"57831059", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5133158", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2240961496797125242371390705", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"17423931273400448181157500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36893488147419103232", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"125800608", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"59448711", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5277754", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4674005407605432648374614899", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"36341342370235220492128500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"295147905179352825856", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"129247200", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"61066363", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5422350", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"38950045063378605403121790825", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"302844519751960170767737500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"590295810358705651712", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"132693792", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"62684015", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5566946", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"81058201888652773406496699825", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"630244000564890085111237500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2361183241434822606848", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"136140384", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64301667", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5711542", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"337031471010714163111223120325", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2620488212875069301251987500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4722366482869645213696", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"139586976", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"65919319", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"5856138", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"699988439791483261846386480675", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"5442552442125143933369512500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"75557863725914323419136", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"861648", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["5", 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"36149", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"6", " ", 
              SqrtBox["5"]}]}], ")"}], 
           RowBox[{"3", "/", "4"}]]}], "+", 
         RowBox[{"143033568", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"10", "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}], 
           RowBox[{"3", "/", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"67536971", " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{"6000734", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "4"}]]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"11619808100538622146650015579205", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          SqrtBox["5"]}], ")"}], 
        RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"90346370539277389293933907500000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5"]}], ")"}], 
       RowBox[{"3", "/", "4"}]], " ", "\[Pi]"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.623566127525502*^9, 3.6235661415909367`*^9}, 
   3.6235661988093777`*^9, 3.623566569564478*^9, 3.623566670504983*^9, 
   3.623566778366344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.623566145445404*^9, 3.623566146672456*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1474423677585244`", ",", "0.7627999315618933`", ",", 
   "0.6205228662973583`", ",", "0.5428978478014708`", ",", 
   "0.4927074192034201`", ",", "0.45699053427017317`", ",", 
   "0.4299589660917108`", ",", "0.40860469804364485`", ",", 
   "0.3911950134092867`", ",", "0.3766543311663719`", ",", 
   "0.36427593240664424`", ",", "0.35357422588229614`", ",", 
   "0.3442032899971072`", ",", "0.33590925185872994`", ",", 
   "0.3285010810908604`", ",", "0.3218319464982084`", ",", 
   "0.3157869048978269`", ",", "0.3102745311712567`", ",", 
   "0.3052210820826663`", ",", "0.3005663356164752`", ",", 
   "0.2962605661125275`", ",", "0.2922623064407086`", ",", 
   "0.2885366663495296`", ",", "0.28505405082908014`", ",", 
   "0.2817891707884081`", ",", "0.2787202704517532`", ",", 
   "0.27582851755753096`", ",", "0.27309751734073706`", ",", 
   "0.270512921679837`", ",", "0.2680621121572911`", ",", 
   "0.2657339410735201`", ",", "0.2635185183006633`", ",", 
   "0.26140703469157084`", ",", "0.2593916148626975`", ",", 
   "0.25746519374888416`", ",", "0.255621412525076`", ",", 
   "0.25385453040533734`", ",", "0.2521593495351758`", ",", 
   "0.2505311507414237`", ",", "0.24896563833298685`", ",", 
   "0.24745889248386524`"}], "}"}]], "Output",
 CellChangeTimes->{3.623566146938519*^9, 3.623566376541608*^9, 
  3.623566588376657*^9, 3.623566706837199*^9, 3.623566784430627*^9}]
}, Open  ]]
},
WindowSize->{808, 752},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 234, 5, 36, "Input"],
Cell[CellGroupData[{
Cell[817, 29, 325, 9, 35, "Input"],
Cell[1145, 40, 307, 8, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1489, 53, 194, 4, 35, "Input"],
Cell[1686, 59, 70, 1, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1793, 65, 322, 9, 35, "Input"],
Cell[2118, 76, 117, 3, 56, "Output"]
}, Open  ]],
Cell[2250, 82, 594, 18, 36, "Input"],
Cell[CellGroupData[{
Cell[2869, 104, 145, 3, 35, "Input"],
Cell[3017, 109, 126, 3, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3180, 117, 194, 4, 35, "Input"],
Cell[3377, 123, 190, 5, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3604, 133, 512, 15, 35, "Input"],
Cell[4119, 150, 502, 16, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4658, 171, 124, 2, 35, "Input"],
Cell[4785, 175, 327, 13, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5149, 193, 350, 11, 85, "Input"],
Cell[5502, 206, 94, 1, 35, "Output"]
}, Open  ]],
Cell[5611, 210, 632, 19, 36, "Input"],
Cell[CellGroupData[{
Cell[6268, 233, 401, 11, 36, "Input"],
Cell[6672, 246, 607, 22, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7316, 273, 171, 4, 35, "Input"],
Cell[7490, 279, 114, 1, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7641, 285, 80, 2, 35, "Input"],
Cell[7724, 289, 448, 17, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8209, 311, 226, 5, 35, "Input"],
Cell[8438, 318, 165, 2, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8640, 325, 355, 10, 36, "Input"],
Cell[8998, 337, 865, 33, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9900, 375, 175, 4, 35, "Input"],
Cell[10078, 381, 89, 1, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10204, 387, 223, 5, 35, "Input"],
Cell[10430, 394, 111, 1, 35, "Output"]
}, Open  ]],
Cell[10556, 398, 984, 30, 78, "Input"],
Cell[CellGroupData[{
Cell[11565, 432, 974, 26, 78, "Input"],
Cell[12542, 460, 53983, 1668, 5823, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66562, 2133, 120, 2, 35, "Input"],
Cell[66685, 2137, 1428, 25, 141, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

